Measurement of reactor antineutrino oscillations with 1.46 ktonne-years of data at SNO+

The SNO+ Collaboration reports new results on reactor antineutrino oscillations using data acquired from May 2022 through July 2025. The spectral analysis of a flux dominated by nuclear reactors at 240, 350, and 355 kilometers yields the mass-squared difference $\Delta m^2_{21}=(7.93^{+0.21}_{-0.24})\times 10^{-5}$ eV$^2$. This result is compatible with and approaches the precision of the only other long-baseline reactor antineutrino measurement, by KamLAND. Combining these measurements, along with those from solar neutrino experiments, the global values of the neutrino mixing parameters become: $\Delta m^2_{21}$ = $(7.63\pm0.17)\times 10^{-5}$ eV$^2$ and $\sin^2{\theta_{12}}=0.310\pm0.012$. The analysis of geoneutrinos at SNO+ is also improved, with a measured signal of 49$^{+13}_{-12}$ TNU.

==> anc/Dataset_1.csv <==
Date [dd/mm/yyyy], Prompt E [MeV],  Prompt x [m],  Prompt y [m],  Prompt z [m],  Delayed E [MeV],  Delayed x [m],  Delayed y [m],  Delayed z [m],  Delta_t [us],  Delta_r [cm], Prompt Classifier Value
20/05/2022,1.84564,-2.82124,-3.08295,-0.70955,1.98207,-2.9418,-2.86507,-1.17244,73.92,52.5618,-0.86392
22/05/2022,2.63173,0.74736,3.30015,4.40297,1.94661,0.36104,3.61011,4.32637,399.54,50.118,-1.39813
23/05/2022,3.26558,2.39272,-2.79668,-2.89735,2.1151,2.51949,-2.93566,-2.21193,59.34,71.077,3.87394
26/05/2022,1.17784,-2.093,3.34092,2.30926,2.18164,-2.37034,3.74638,1.93351,330.78,61.8465,-1.53947
27/05/2022,1.58651,-0.95896,-0.79882,-5.44005,2.33844,-1.21509,-0.51304,-4.9231,294.16,64.3814,3.04602
27/05/2022,2.53725,0.61787,-1.70014,0.52886,2.1643,0.64313,-1.82657,0.8224,132.1,32.0601,4.17048
28/05/2022,1.94197,1.34818,-1.09036,-4.47133,2.21017,1.15617,-0.90023,-4.36583,23.72,29.0083,5.57975
28/05/2022,1.54991,1.03459,-4.86656,0.92953,1.98661,1.01029,-4.58351,1.30169,133.82,46.8202,3.59386
30/05/2022,6.187,3.33247,4.49513,0.67917,2.03694,2.64327,4.72817,1.47275,235.42,107.661, -
31/05/2022,1.05551,-2.55364,-2.18491,1.71856,2.31742,-2.54689,-2.39102,1.81917,83.44,22.9454,-2.18799
03/06/2022,1.81435,-1.89937,-0.7846,-1.10868,2.09534,-2.14881,-1.04304,-1.15202,300.56,36.1787,2.94959
09/06/2022,2.40652,2.16832,3.44111,-0.40272,2.19856,2.07724,3.44367,-0.18166,15.88,23.91,4.52604
09/06/2022,1.04834,-0.25979,0.02669,1.23722,2.21307,-0.34601,-0.00555,1.42904,39.02,21.2761,1.32591
10/06/2022,3.16514,-0.31843,3.7568,3.89268,2.07091,-0.18259,3.9217,3.93882,200.8,21.8575,2.11664
13/06/2022,2.63837,1.92763,-2.74845,2.7715,2.15259,2.23246,-2.78406,2.7278,74.48,30.9994,3.85432
19/06/2022,6.97923,-1.14622,-3.69078,-0.60303,2.09751,-0.98958,-3.23792,-0.49597,187.18,49.0995, -
20/06/2022,1.21722,1.93573,4.14828,-0.86092,2.36892,1.92652,4.06,-0.78133,45.3,11.9209,2.34125
21/06/2022,1.88807,4.30317,-1.41591,-0.42008,2.0057,4.34859,-1.42092,-0.42773,479.34,4.63325,1.77969
28/06/2022,0.9724,2.55848,0.02437,0.64637,2.22945,2.37458,-0.2824,-0.03516,347.6,76.9684,-0.22169
30/06/2022,1.96945,-0.39282,5.40998,-0.47672,2.16951,-0.24985,5.15708,-0.62033,13.62,32.4076,2.0254
02/07/2022,2.4271,-2.93596,-0.98973,2.66367,2.13251,-3.69138,-1.30399,2.62618,9.72,81.9038,2.12899
02/07/2022,2.30079,-3.54702,-3.18176,2.95133,2.23922,-3.13542,-3.23626,2.6747,86.3,49.8907,4.75152
03/07/2022,5.57934,0.78262,-1.9749,1.3487,2.28611,0.95723,-2.21477,1.03787,18.48,42.9703, -
13/07/2022,4.05559,-2.26854,0.02821,3.03546,2.08533,-2.55796,0.19984,3.17554,51.22,36.4473, -
17/07/2022,1.56775,0.62583,1.66993,1.5578,2.15525,1.13693,1.16522,2.15319,32.06,93.2971,1.76325
17/07/2022,2.0804,2.5516,3.20788,0.59224,2.07433,2.67554,2.99083,0.63678,7.52,25.388,0.98972
23/07/2022,5.13717,-2.12111,-3.5161,2.24296,2.24276,-1.82099,-3.28446,1.98569,198.32,45.8169, -
30/07/2022,3.07347,-3.80221,-3.28335,-1.85439,2.25875,-3.55678,-3.0511,-0.95583,579.92,95.999,3.81701
04/08/2022,2.75059,0.45647,-1.31327,3.73167,2.18357,0.67085,-1.53297,3.55609,190.1,35.3627,-0.24367
04/08/2022,1.48254,1.43208,1.65897,-1.27856,2.23279,1.78096,1.64377,-1.21906,53.52,35.4244,-0.30383
06/08/2022,1.4578,1.87535,-2.21674,-1.70471,1.97815,2.51715,-1.8716,-1.92402,829.14,76.0999,2.25022
23/08/2022,2.25782,2.7464,2.50392,-1.32777,2.01343,2.77008,2.43672,-1.10653,429.2,23.2432,4.03768
31/08/2022,1.03779,1.78197,4.16525,-1.38488,2.20802,2.46846,3.61655,-1.01792,88.92,95.2365,1.56302
01/09/2022,4.75435,2.0735,1.92173,-3.35358,2.19712,2.16396,2.31156,-2.40406,181.1,103.04, -
02/09/2022,1.07138,-1.11585,-3.29992,0.07662,2.31269,-0.80646,-2.56571,-0.1754,90.56,83.5649,-0.05754
12/09/2022,1.53703,4.41836,-0.12279,-1.80448,2.17836,4.70022,-0.45762,-2.20869,46.1,59.5773,-0.75377
13/09/2022,3.01499,-2.73475,0.88547,0.2951,2.01057,-2.86444,0.88316,0.24957,143.3,13.7466,3.92341
16/09/2022,6.05353,-3.05361,-1.70885,-2.74489,2.05074,-2.87827,-1.91398,-2.70044,267,27.3497, -
28/09/2022,1.3363,1.07582,-0.83612,3.51885,2.08507,0.85334,-0.69223,3.74565,403.96,34.877,2.05177
04/10/2022,1.68636,2.33807,-1.568,-3.97457,2.22844,2.15818,-1.55157,-4.14891,66.72,25.1046,4.10215
07/10/2022,3.59563,1.57007,-2.311,0.8904,2.23845,1.50867,-2.08323,0.9331,294.24,23.9734, -
08/10/2022,2.09872,2.09955,-3.78593,-2.37305,2.18112,1.90006,-4.22571,-2.50212,512.9,49.9858,1.7735
08/10/2022,2.01265,-0.04075,-0.13262,-0.88999,2.15884,-0.07208,-0.05574,-0.98118,362.86,12.3326,3.48037
10/10/2022,5.57643,2.53359,-1.73569,-3.7155,2.18208,2.39056,-1.63372,-3.72919,188.54,17.6192, -
16/10/2022,5.82131,-1.42259,3.97378,1.48256,2.20721,-1.44974,4.19719,1.45844,62.82,22.6346, -
17/10/2022,4.53028,-2.0413,2.95378,2.15042,2.1096,-1.85614,3.00015,1.98831,530.58,25.0426, -
22/10/2022,1.65054,-2.71357,2.29776,-0.04503,2.14959,-2.66619,2.29184,0.00421,57.38,6.85891,-0.06456
27/10/2022,1.4844,-2.85103,1.66687,1.98156,2.11669,-2.91946,1.37702,2.15206,212.66,34.3174,3.6015
03/11/2022,1.19764,2.63222,-4.31347,0.62363,2.25288,2.65166,-4.31053,0.54377,464.34,8.22526,-2.2745
04/11/2022,2.99352,-1.38144,-0.62007,3.88133,2.12838,-1.39359,-0.79086,3.5675,182.32,35.75,1.94516
06/11/2022,1.14266,0.20575,1.90744,-0.76075,2.2847,0.30522,1.9349,-0.46043,411.46,31.7557,3.98541
09/11/2022,1.30218,3.01018,2.85547,1.43924,2.06245,2.94432,3.23685,0.93191,23.2,63.8092,1.69995
11/11/2022,1.58762,0.04239,0.72406,4.82168,2.056,0.15937,0.45092,4.93834,300.6,31.9219,-3.72306
14/11/2022,1.84145,2.72555,-2.813,-3.45635,2.06194,2.8133,-2.85777,-3.35381,193.12,14.2185,4.16445
15/11/2022,1.84625,4.00539,1.54303,3.5035,2.2449,3.78414,1.80256,3.51332,143.12,34.1183,-0.85096
16/11/2022,1.20918,-0.18072,-2.43786,-3.01201,2.23827,-0.00581,-2.84808,-3.29179,134.52,52.6455,-0.07923
19/11/2022,1.12355,0.50926,2.48629,4.99384,2.42003,0.50566,2.13866,5.15643,138.1,38.3791,-0.4242
18/11/2022,1.27928,3.12045,0.78179,-4.54986,2.30407,2.76183,0.73309,-4.33719,52.88,41.9778,1.75687
22/11/2022,1.08974,1.50923,1.41234,-3.57125,2.24541,1.5018,1.06093,-3.42979,231.98,37.8892,-1.01215
24/11/2022,1.32335,-4.68964,1.11371,-0.80379,2.21695,-4.81835,0.97353,-0.55309,333.7,31.4751,-0.82723
24/11/2022,1.39008,1.35558,-1.16522,2.68044,2.31558,1.43433,-1.4075,3.11693,217.96,50.5389,-4.20396
26/11/2022,1.39422,1.61128,-0.28012,-0.25835,2.194,1.97649,-0.48096,0.0099,31.9,49.5652,-0.13286
27/11/2022,3.0535,-0.5635,4.75292,-0.48592,2.23818,-0.50475,4.74263,-0.60625,13.74,13.4305,5.79887
09/12/2022,2.21185,0.31937,3.17569,2.84426,2.11235,0.01855,3.2602,2.83271,210.38,31.2678,1.9612
11/12/2022,2.46513,-1.96078,2.40965,-2.43028,2.32379,-1.718,1.59853,-1.95597,156.88,97.0483,2.01209
11/12/2022,1.69276,-4.20553,2.08348,-2.4871,2.25902,-4.26579,2.06473,-2.80024,952.9,31.9435,-0.31125
14/12/2022,2.01521,0.80873,-1.12203,0.13989,2.28317,1.11077,-1.4703,-0.18553,40.12,56.429,2.80715
17/12/2022,1.02417,0.78738,1.13783,1.86883,2.1614,0.51068,0.95332,1.90152,87.34,33.4178,1.54579
18/12/2022,2.77074,3.27084,3.2079,-2.3143,2.1975,2.86811,3.04045,-2.27957,202.46,43.7544,2.04784
25/12/2022,1.25259,0.06477,-1.17264,3.69656,2.12597,0.19158,-0.91049,3.80059,82.82,30.9232,-1.30993
25/12/2022,2.20597,-0.43252,0.82146,-2.34281,2.09993,0.04939,0.85177,-2.7411,284.56,62.5931,1.10987
29/12/2022,2.83823,3.26202,0.93131,3.75409,2.32879,3.58963,0.69806,3.76609,511.54,40.2336,2.92224
04/01/2023,2.99246,-3.49654,-0.4725,2.3201,2.22273,-3.97959,-0.32584,2.46496,84.76,52.5204,5.73838
04/01/2023,3.5996,3.80639,1.02368,-2.60397,2.23363,3.3215,0.9866,-2.96231,7,60.4062, -
09/01/2023,3.78476,0.20287,0.96318,5.50275,2.11737,0.44981,0.85968,5.43428,9.96,27.6374, -
09/01/2023,2.13746,0.55127,-1.63599,3.61868,2.09264,0.88703,-1.50824,3.97437,5.44,50.5535,1.49451
13/01/2023,7.61639,-1.25951,0.29425,2.61244,2.41081,-1.00172,-0.14259,2.24549,101.54,62.6048, -
22/01/2023,2.88216,-1.16163,-3.98304,-2.20954,2.18356,-1.19456,-4.01525,-2.05875,137.68,15.7661,6.7931
27/01/2023,3.63587,3.71604,-3.3216,0.9504,2.1596,3.89832,-3.56057,0.79178,5.42,33.9847, -
27/01/2023,4.11026,2.95799,-3.02653,-2.96477,2.20343,2.57682,-3.1533,-3.18427,22.44,45.7747, -
29/01/2023,1.69088,-1.22772,2.98628,4.01549,2.07251,-1.25076,2.55452,4.01294,36.4,43.2383,3.75974
03/02/2023,1.38698,-1.93924,-3.56724,-2.19416,2.40576,-1.52161,-3.06631,-2.00123,52.44,68.012,-0.35045
06/02/2023,1.03639,1.42729,0.9492,-4.59247,2.15753,1.3234,1.03131,-4.18347,199.1,42.9905,-0.39636
11/02/2023,2.95907,-0.90652,-1.92099,1.30283,2.03147,-0.88329,-1.97954,1.19116,229.16,12.8213,1.72738
14/02/2023,2.2976,3.55476,1.13845,-2.95445,2.14203,3.4788,1.24694,-3.31748,445.9,38.6432,5.7916
16/02/2023,3.04616,-1.55346,2.33644,0.40303,2.16465,-0.9567,2.09365,0.7912,212.56,75.2168,2.29374
25/02/2023,2.95916,-1.35245,3.74368,-1.02292,2.25074,-1.3225,3.71335,-1.18357,58.36,16.6205,2.72311
26/02/2023,1.73316,1.62155,2.04889,3.59672,2.1654,1.74925,2.12984,3.63127,341.78,15.5093,1.79589
02/03/2023,2.67636,2.56804,1.09088,-4.07251,2.26024,1.91453,0.82695,-4.6293,67.48,89.8186,5.77609
02/03/2023,1.40944,3.77761,-1.37897,-0.46119,2.1066,3.65926,-1.12783,-0.74701,234.02,39.8459,0.4815
02/03/2023,0.99017,-1.44995,-0.66569,2.85834,1.99593,-1.42675,-0.53197,2.62182,144.34,27.2693,2.1273
03/03/2023,1.64247,3.47672,-1.83392,-3.46736,2.24542,3.38042,-1.0912,-3.54925,105.86,75.3401,-0.65347
04/03/2023,3.69913,4.22648,1.18838,3.1596,2.07447,4.21974,1.33755,3.26302,68.7,18.1642, -
05/03/2023,2.63298,0.06039,-0.10626,-5.47405,1.98393,0.43306,-0.09641,-5.66764,39.48,42.0069,3.24199
27/05/2023,1.4163,-4.25448,-1.51118,0.54259,2.10612,-3.63854,-1.72237,0.16154,906.4,75.4442,-2.56279
30/05/2023,2.27958,-1.34441,2.39572,-0.0852,2.12111,-1.23708,2.34985,-0.39125,158.22,32.7556,1.43834
03/06/2023,1.76171,4.22795,0.59496,2.22355,2.02712,4.32603,0.92055,2.34122,35.64,35.9829,2.95914
04/06/2023,2.57141,-2.7526,-0.28555,4.75198,2.13792,-2.73351,-0.8934,4.91887,486.7,63.0629,-0.97358
13/06/2023,1.1698,-3.04457,-1.21246,-1.71678,2.18209,-3.5634,-1.08651,-1.96496,104.96,58.8764,0.82813
21/06/2023,7.70492,-2.19841,-2.3318,4.09139,2.23575,-2.14022,-2.4205,4.02254,381.8,12.6464, -
22/06/2023,2.84915,1.58932,3.98039,-1.92997,2.07054,1.71541,4.00274,-2.05987,468.98,18.2404,2.26713
24/06/2023,1.57884,1.60681,-2.11817,-1.53296,1.93773,2.11378,-2.38929,-0.82169,603.64,91.4568,3.55404
26/06/2023,4.35294,1.25096,-3.34747,1.94291,2.14182,1.60201,-3.0897,1.75637,80.5,47.3787, -

==> anc/Dataset_2.csv <==
Date [dd/mm/yyyy], Prompt E [MeV],  Prompt x [m],  Prompt y [m],  Prompt z [m],  Delayed E [MeV],  Delayed x [m],  Delayed y [m],  Delayed z [m],  Delta_t [us],  Delta_r [cm], Prompt Classifier Value
14/12/2023,3.24674,-4.73597,3.12404,-0.09639,2.0518,-4.40407,2.95037,0.24781,10.44,50.8723,0.44011
18/12/2023,4.43865,-1.11884,0.1849,-1.17461,2.17141,-0.9232,-0.00022,-1.57516,161.24,48.2693, -
18/12/2023,2.36581,1.93537,4.49691,2.22749,2.25172,1.99305,4.8399,1.39807,7.96,89.939,-3.00167
22/12/2023,2.34662,-0.83056,-0.84404,-4.63279,2.16943,-0.62571,-0.4643,-4.05682,93.22,71.9658,2.92936
22/12/2023,2.90035,1.62483,2.3136,0.18289,2.01854,2.99897,3.35113,-0.26225,22.42,177.845,4.52167
10/01/2024,2.17047,-0.18853,-3.00204,4.50641,1.97921,0.03933,-2.74559,4.15311,23.72,49.2447,1.07662
10/01/2024,1.34644,1.04127,-0.76145,-1.16033,2.12064,1.10783,-1.49521,-1.45787,128.2,79.458,2.46044
11/01/2024,5.51503,1.9975,0.3199,1.39219,2.00041,1.68883,0.14817,1.43289,18.72,35.5561, -
12/01/2024,2.16644,4.03635,0.32055,-0.62639,2.22902,4.20312,0.6804,-0.78962,408.96,42.8891,-1.42629
15/01/2024,1.68104,-1.04209,4.77901,-0.06713,1.94014,-1.43559,5.17054,-1.3789,576.02,142.439,2.29686
16/01/2024,2.27027,2.10065,-3.2858,-1.55142,2.09648,1.9629,-3.50216,-1.83721,143.88,38.4007,-0.78701
20/01/2024,1.39081,-2.36036,-0.95223,-2.37487,2.27098,-2.41965,-1.17962,-2.4448,82.96,24.5169,1.1348
22/01/2024,4.13093,-2.2682,-0.64115,2.62051,2.16492,-2.41219,-0.47303,2.3647,7.7,33.8282, -
23/01/2024,1.25923,-3.62653,2.53035,2.0404,2.22955,-3.99691,2.21272,1.42232,381.98,78.7462,-4.46436
23/01/2024,5.7187,2.23437,2.59524,-3.93307,2.10258,2.07404,1.83302,-4.2404,48.84,83.7337, -
24/01/2024,1.16488,-1.51831,-2.98525,-2.21145,2.1854,-1.34287,-3.2193,-2.30147,87.92,30.6048,1.14195
28/01/2024,1.67952,-1.52595,-2.20055,-3.05057,2.11228,-1.05389,-1.97978,-2.96185,65.1,52.8632,2.14208
29/01/2024,6.5237,1.08617,0.89121,2.90705,1.98646,0.98428,0.92785,3.06066,43.16,18.7938, -
15/02/2024,1.33489,1.19793,-4.21209,0.47698,2.1154,1.22703,-4.34395,0.27024,6.42,24.6929,-2.80038
16/02/2024,4.4138,0.56139,3.57025,0.85848,2.13755,0.47297,3.43068,1.01545,322.04,22.7894, -
20/02/2024,3.1404,4.73515,1.34724,-1.27849,2.21336,4.47084,1.35222,-0.91005,80.74,45.3465,6.09365
04/03/2024,2.00351,1.5773,-1.83814,2.65662,2.05677,1.66133,-2.19936,2.47817,135.94,41.1563,2.98177
23/03/2024,2.80877,2.04892,1.84628,3.94785,2.13611,1.91896,1.96686,3.75393,78.88,26.2746,3.22249
01/04/2024,1.36378,-1.06596,-0.20087,-0.10142,2.09654,-0.3695,0.49824,-0.84924,117.42,123.816,-1.68825
04/04/2024,1.35779,3.35295,1.86897,-1.16705,2.11355,3.33141,1.95843,-1.15177,131.78,9.32698,2.00621
06/04/2024,1.50036,-1.21672,-2.02994,2.71719,1.94108,-0.73833,-1.95463,3.05181,145.06,58.8649,0.18698
07/04/2024,3.34108,2.74227,-0.31012,3.70941,2.11552,2.60322,-0.45415,3.61783,65.7,22.0152,4.28106
17/04/2024,1.5754,-0.10273,-2.00076,1.16844,2.24825,-0.10733,-1.64884,1.29753,54.38,37.4881,2.86473
20/04/2024,2.55684,0.83493,1.6263,-4.31646,2.19158,0.79494,1.83392,-4.30372,43.86,21.1824,2.1177
21/04/2024,2.87494,-0.09785,1.65734,3.49939,2.13639,-0.11706,1.72519,3.71339,27.5,22.5319,6.0488
21/04/2024,1.0353,0.66336,2.07394,-4.73317,1.9241,-0.75398,2.38537,-5.07949,7.92,149.19,0.98056
22/04/2024,1.68819,2.66028,3.76127,-0.5777,2.23473,2.84076,3.78892,-0.53349,29.14,18.7857,0.80889
23/04/2024,1.11418,-0.81374,4.09892,-3.30286,2.15841,-0.85636,4.05782,-3.31115,70.02,5.97835,0.88961
24/04/2024,1.41805,-0.77325,-0.15836,2.31915,2.32378,-0.24688,-0.0008,1.78239,122.38,76.8111,-3.12234
26/04/2024,2.74797,1.85637,3.89431,-2.52799,2.3291,1.69045,4.60186,-2.71242,207.86,74.9777,1.91839
29/04/2024,3.0482,-0.47702,4.49416,-1.53557,2.19324,-0.39886,4.43502,-1.53582,340.28,9.80161,0.40781
01/05/2024,1.70684,-0.97816,-1.11491,4.01863,2.01184,-0.87317,-1.66556,3.48504,34.1,77.3926,-5.05053
21/05/2024,1.48393,1.52031,2.68705,-3.07321,2.17772,1.36888,2.21778,-2.45732,170.78,78.8964,0.83559
24/05/2024,4.29119,0.23536,-0.58353,-4.66549,2.22885,0.60036,-0.71857,-5.33885,210,77.7744, -
25/05/2024,2.14897,2.31907,-0.74836,-4.2064,2.12333,2.6096,-0.85699,-4.27504,351.94,31.7675,0.9233
28/05/2024,6.07489,-0.4766,2.81343,-3.06626,2.33404,-1.03873,3.39694,-3.36439,184.66,86.3342, -
29/05/2024,2.09849,1.57852,-0.53648,2.06652,2.23803,1.15453,-0.28605,1.8963,12.58,52.1023,5.4997
30/05/2024,2.07223,0.20974,1.28568,5.48819,2.16522,0.62477,1.29763,5.49516,85.84,41.5251,-3.94778
31/05/2024,1.22929,-0.48309,5.00521,-0.74875,2.14995,-0.32246,4.71878,-0.39456,199.44,48.3,1.00922
14/06/2024,3.50822,0.73132,0.24043,0.46321,2.13729,0.55954,-0.04458,0.682,158.68,39.8256, -
17/06/2024,3.61118,1.36364,-2.02654,4.30139,2.24923,1.36267,-2.19387,4.2362,770.64,17.9579, -
19/06/2024,4.46692,-1.62237,-4.62667,1.41368,2.1533,-1.79299,-5.04625,0.45498,467.86,106.031, -
23/06/2024,4.5556,-1.92447,-2.0839,3.19422,2.05502,-2.17217,-2.28907,3.44933,45.72,41.0526, -
24/06/2024,3.10628,-2.19255,-1.64555,-0.83525,2.16142,-2.28001,-1.50594,-0.77903,86.74,17.4078,3.44196
24/06/2024,6.06346,-0.73454,0.02627,-2.91907,2.12324,-0.58489,0.43011,-3.02551,234.34,44.364, -
25/06/2024,2.50596,-2.0515,0.75741,4.99459,2.25491,-2.2656,0.70178,5.07506,387.72,23.5391,1.32269
05/07/2024,2.52796,-0.68188,-0.22009,4.84651,2.29,-0.66112,0.00015,4.69658,44.04,26.7232,3.56234
10/07/2024,4.47521,-3.3167,-0.56209,0.67534,2.15969,-3.3091,-0.75029,0.73823,234.14,19.858, -
11/07/2024,1.24216,2.10583,1.15783,-1.19411,2.13546,1.58878,1.14137,-0.98319,579.04,55.8662,-0.9647
19/07/2024,3.24386,1.92287,-0.98816,-2.70997,2.0466,2.14393,-0.74416,-2.34086,178.3,49.4616,3.32837
30/07/2024,2.92297,-0.40151,-0.10378,-5.45612,2.21491,-0.22908,0.11797,-5.20378,249.82,37.7596,3.63531
03/08/2024,5.20753,-0.42013,1.6976,1.76376,2.0334,-0.39103,1.74123,1.59609,14.54,17.5674, -
05/08/2024,5.18035,1.66455,-3.74724,-1.58812,2.04526,1.13747,-4.08854,-1.26356,269.02,70.6858, -
07/08/2024,2.36344,-0.34686,1.18007,4.00324,2.25401,-0.58104,1.2593,4.20932,429.76,32.1848,2.20391
07/08/2024,1.51513,-0.16663,1.51954,-5.17455,2.15243,-0.42543,1.37784,-5.31989,128.62,32.8906,2.95908
09/08/2024,4.49957,-0.09011,-2.17476,-3.57552,2.16397,-0.07396,-2.04482,-3.49668,450.58,15.2842, -
24/08/2024,2.93779,0.47818,4.3568,-0.85202,2.22552,0.68472,4.77248,-0.78702,125.76,46.8695,5.24067
29/08/2024,2.93058,3.50007,1.96787,0.07815,2.12949,3.45417,2.02255,-0.11015,59.76,20.1373,1.33209
30/08/2024,4.54546,-0.73849,5.0584,-1.35767,2.10651,-0.86179,5.03461,-1.25507,366.54,16.2158, -
31/08/2024,2.1382,2.63431,-2.59806,2.0199,2.11593,2.49644,-2.59198,1.64599,165.58,39.8563,-0.10186
31/08/2024,1.53778,3.6059,-2.48546,-0.10993,2.08299,3.56938,-2.60724,-0.21394,262.16,16.4261,1.88322
04/09/2024,1.80391,-0.87292,1.37765,-2.74188,2.20786,-0.48102,1.07204,-2.66343,255.76,50.3127,3.46962
09/09/2024,6.22986,0.07558,5.53943,0.51129,2.49304,0.62275,5.56091,0.72268,77.8,58.6981, -
18/09/2024,3.74998,0.6176,-2.61861,-2.44711,2.11653,0.41072,-2.59712,-2.47103,192.18,20.9366, -
21/09/2024,1.19614,0.04294,-4.99715,0.61042,2.16798,-0.03914,-4.94273,0.56991,734.12,10.6487,-0.40803
21/09/2024,5.65078,-1.24272,0.71492,-0.45401,2.16818,-0.92731,0.61658,-0.44664,292.82,33.047, -
16/10/2024,5.0708,-2.63756,3.40315,-0.05303,2.12105,-2.36643,3.18464,-0.0899,216.1,35.0165, -
22/09/2024,1.29157,3.68577,-1.25649,-1.689,2.11659,4.2634,-1.10648,-1.29947,7.42,71.2663,-3.97083
19/10/2024,1.89785,1.51408,-5.20476,1.50597,2.15612,1.41798,-4.69094,0.95514,886.14,75.9376,-1.15023
22/10/2024,1.81041,1.34076,-5.2408,0.46725,2.32935,1.67178,-5.26008,0.57413,31.5,34.8377,-4.12923
23/10/2024,2.86023,2.71979,1.69979,-2.50638,2.1879,2.54222,1.3744,-2.46771,220.68,37.2703,4.72377
29/10/2024,1.29029,1.00619,3.72802,3.41,1.97142,0.9211,3.42704,3.17367,259.54,39.2026,1.27875
31/10/2024,4.30764,-1.66418,2.29956,-0.4649,2.37893,-1.46815,2.29806,-0.38668,75.96,21.1068, -
10/11/2024,1.23773,-4.2047,-3.20463,-0.14249,2.11679,-3.86689,-3.02697,-0.33257,26.16,42.6384,2.48865
18/11/2024,1.49896,-1.26769,2.1475,1.17307,2.11467,-0.96322,1.63092,0.78304,277.12,71.5316,-4.47272
06/02/2025,5.66641,-2.37608,-4.08857,-1.23595,2.03807,-2.71378,-4.3347,-1.09094,50.64,44.2323, -
04/02/2025,1.23702,0.66119,-5.27511,-0.73202,2.17182,0.80956,-4.98323,-0.81379,351.42,33.7481,2.42457
04/02/2025,1.08377,-0.88948,-1.91396,4.98332,2.16267,-0.8526,-1.90804,5.10162,134.3,12.4058,0.19645
22/02/2025,1.71875,-3.31413,0.69321,1.1603,2.22559,-3.32505,0.68387,1.06047,4.02,10.0852,2.7464
31/01/2025,3.44551,3.92571,1.62519,-1.21208,2.15829,3.81964,1.46699,-1.38237,941.4,25.549,1.55861
27/01/2025,3.42949,0.19795,0.63827,0.11724,2.17838,0.3983,1.20736,-0.1823,83.56,67.3593,-1.28117
06/03/2025,4.01883,3.72746,2.91556,2.14865,2.32377,4.02364,2.83863,2.32861,753.38,35.5004, -
20/04/2025,2.55915,2.74245,2.66431,3.30673,2.16441,2.80263,2.41187,2.9587,497.38,43.4132,1.33419
17/04/2025,5.31397,-3.49924,3.94159,1.88141,2.01025,-3.32501,4.10947,1.87017,178.72,24.222, -
15/04/2025,3.36599,-2.03355,5.15604,-0.1924,2.13557,-1.89117,4.83627,-0.33745,1102.74,37.8894,-3.3586
13/04/2025,4.51305,1.68442,-1.90547,-3.34504,2.30409,1.47845,-1.755,-3.04811,212.62,39.1449, -
06/04/2025,3.02197,2.72327,-2.0633,2.26141,2.04917,2.64024,-1.94685,2.37993,490.66,18.5751,-0.16163
31/03/2025,1.79271,0.57663,-2.06535,3.67978,2.25182,0.6493,-2.30811,3.786,534.34,27.4765,-1.27707
26/03/2025,5.05856,-1.83169,-4.74532,-1.06398,2.04135,-2.02462,-4.89954,-1.31004,508.7,34.8647, -
21/01/2025,3.11943,-3.17637,2.75949,-2.68716,1.96404,-3.3687,2.99033,-2.84238,235.52,33.8191,6.06318
21/01/2025,2.63994,4.44603,-1.2795,1.38175,2.09489,4.22509,-1.35886,1.54452,177.46,28.5671,5.27532
19/01/2025,1.42485,-0.69991,3.29771,-1.66162,2.12593,-0.13512,3.72535,-1.83747,807.48,72.9919,0.98201
19/01/2025,1.95345,-1.15503,-4.34168,1.25687,2.13869,-1.055,-4.21644,1.01345,220.38,29.1446,-2.65618
18/01/2025,1.29831,1.55529,0.63041,0.45139,2.02801,1.66855,1.27949,0.19345,95.24,70.7578,2.63817
10/01/2025,2.76227,-2.4184,-0.11489,-3.48183,2.16602,-2.28181,-0.23178,-3.38347,411.62,20.4929,2.81219
10/01/2025,1.88358,-2.72852,2.4977,1.27657,2.23079,-1.22031,2.80916,0.94119,337.7,157.613,-3.71672
05/01/2025,2.05188,-3.99232,-1.1812,-3.70135,2.20626,-3.8371,-2.01408,-3.44843,210.54,88.417,0.42175
03/01/2025,1.28001,-0.36378,-5.09445,-1.62396,1.9443,-0.50955,-5.11828,-1.73735,117.6,18.621,2.53956
02/01/2025,4.92236,-3.35143,3.66925,-0.64319,2.17346,-3.66005,3.67293,-1.02342,171.86,48.9721, -
02/01/2025,7.08623,0.65075,4.00378,-2.99823,2.21651,0.80959,3.97669,-2.76203,151.02,28.5922, -
31/12/2024,6.31157,-2.30165,-0.70302,-0.77994,2.25715,-2.19464,-0.54041,-0.66343,170.12,22.6861, -
30/12/2024,2.69735,-2.4622,-0.4226,-1.59723,2.23943,-2.02503,-0.30216,-1.35879,122.34,51.2318,0.86863
28/12/2024,1.39154,2.94068,-4.30507,-0.31659,2.08095,2.64555,-4.19635,-0.39294,89.14,32.3654,2.78241
23/12/2024,2.05071,-4.78221,0.88705,2.63947,2.30867,-4.87049,0.63455,2.58855,51.24,27.2298,6.00243
19/12/2024,4.05927,-4.59969,2.035,0.43174,2.23236,-4.61013,1.87051,0.48515,855.9,17.3267, -
15/11/2024,5.91923,1.52466,2.05421,-1.85683,2.22691,1.42097,1.92359,-1.9559,4.18,19.3973, -
11/11/2024,1.69309,-0.8605,4.24251,-1.96732,2.12804,-0.98876,4.72206,-1.94601,112.28,49.6866,-3.42119
11/11/2024,2.55642,0.81092,0.12817,1.53356,2.05253,1.12839,0.7664,0.26355,68.02,145.638,3.10526
11/11/2024,1.69295,-2.50518,1.85602,1.4224,2.1359,-2.60456,1.58908,1.36702,784.16,29.0175,-0.93124
21/11/2024,0.91112,-3.58751,-2.85163,-1.51669,2.13209,-3.8352,-1.61436,-1.6753,5.18,127.175,-0.36557
09/02/2025,3.11358,-2.11154,-3.18112,2.40142,2.28745,-2.0567,-3.31849,2.15169,381.3,29.0247,3.34149
11/02/2025,1.3351,-1.04517,1.63563,4.98831,2.27498,-1.14142,1.71734,4.95505,94.26,13.0562,1.12314
18/02/2025,1.44554,2.1671,-1.81465,-1.4287,2.15561,2.05181,-1.67637,-1.2847,66.66,23.0542,2.35001
26/02/2025,1.12625,-2.71305,0.35292,2.4725,2.2105,-2.41043,0.18714,2.50535,267.38,34.6612,-2.08261
28/02/2025,2.24131,-1.0398,-0.02225,1.59842,2.32585,-0.82925,0.03506,1.00108,416.4,63.5956,1.10298
03/03/2025,4.63274,-0.43929,0.49953,2.84927,2.10138,-0.47267,0.62443,2.89049,2.86,13.5701, -
10/03/2025,1.22649,-1.40785,1.21975,-2.78864,2.1821,-2.30554,1.30113,-2.79653,40.78,90.1404,2.42922
30/04/2025,1.52401,-0.89884,-5.06456,1.27922,2.24812,-0.79436,-5.01356,1.61124,21.08,35.1783,-1.68408
09/05/2025,1.33325,-1.027,-4.58765,3.19384,2.15624,-0.53305,-4.07945,3.40945,295.28,74.077,2.34033
12/05/2025,2.52961,-3.9755,0.06238,2.78374,2.19338,-4.00098,-0.35703,1.79705,159.68,107.243,-2.10631
14/05/2025,2.06916,0.98642,2.60521,2.90156,1.96688,0.85319,2.18236,3.0082,14.36,45.5984,-3.45232
14/05/2025,1.28766,-1.12216,-2.07455,0.64235,2.15835,-1.3088,-1.71079,0.77689,680.88,43.0415,-2.57714
16/05/2025,0.92802,-2.26266,1.54477,4.76912,2.18093,-2.81768,1.19331,4.56452,690.06,68.806,-0.91449
16/05/2025,3.49603,-0.92185,1.64152,-0.52141,2.10272,-0.94959,1.75588,-0.54599,226.26,12.022,3.34713
24/05/2025,1.38231,-0.65668,4.41905,1.72368,2.26823,-0.5058,4.19146,1.28638,10.06,51.5553,4.70947
30/05/2025,3.1816,-2.82933,-2.95552,0.00498,2.24957,-2.8707,-3.13397,-0.11434,507.96,21.8621,4.77499
09/06/2025,3.56585,3.97156,-0.83283,-1.59926,2.1986,3.85974,-0.90386,-1.57442,655.96,13.478, -
10/06/2025,1.153,-2.77257,1.32936,-0.61221,2.03652,-2.87258,1.65759,-0.31905,3.22,45.1314,2.20368
12/06/2025,1.55829,-1.84456,-0.64051,-1.46827,2.20309,-1.83525,-0.51494,-1.45441,68.68,12.6666,-3.24708
15/06/2025,1.46087,4.41279,0.61046,-2.85904,2.00231,4.5508,0.53861,-2.71414,178.68,21.2614,-0.9891
18/06/2025,4.70466,-1.07334,5.18104,0.64975,2.28505,-1.64995,5.08165,0.49471,3.98,60.5304, -
30/06/2025,1.00255,1.07647,2.53585,-1.44882,2.42451,1.21268,2.54014,-1.52557,1013.72,15.6402,0.247
06/07/2025,2.05511,-0.44342,3.13688,0.66912,2.10771,-0.46194,2.90852,0.89913,185.18,32.4642,-7.31595
11/07/2025,1.14204,0.43041,1.93383,4.11376,2.26621,0.12412,1.99904,4.04942,308.32,31.9696,0.5099
18/07/2025,1.09124,-1.71194,-2.14458,-3.0883,2.19582,-1.62189,-1.9743,-3.19544,120.12,22.042,-3.35057
20/07/2025,2.62274,0.18506,-1.06455,2.21257,2.15665,0.32122,-0.97587,2.14936,121.9,17.4353,4.87052
26/07/2025,3.90781,0.82935,1.39725,3.97073,2.27459,0.70393,1.55058,3.82452,111.1,24.6201, -
27/07/2025,2.7116,0.19063,-2.6883,-2.47758,2.18633,0.26461,-2.77287,-2.45928,412.28,11.384,7.82313

==> anc/README <==
Tagged IBD candidates from datasets 1 and 2 are listed in the csv files. Note that "Prompt Classifier Value" here refers to the (alpha, n) classifier.
The best fit values for all floating parameters in each fit are provided, along with their fit uncertainties and correlation matrices, in the three folders. Note that to calculate the geo-neutrino flux (including neutrino oscillation), one must account for both the un-oscillated geoneutrino scaling (geoNuScale) and the average survival probability (through sinsqrtheta12).

==> anc/constrained_noClassifier/fitCorrelations.txt <==
################## Name Map ##################
$\Delta m^2_{21}$: deltamsqr21
$s_{12}^2$: sinsqrtheta12
$R_{U/Th}$: geoNuUThRatio
$N_{geo-\nu}$: geoNuScale
$N_{(\alpha, n) GS}$: alphaNscale_GS
$N_{(\alpha, n) 16O}$: alphaNscale_ES
$N_{reactor}$: reactorScale
$N_{atm}$: AtmosScale
$N_{\alpha - p}$: alphaPScale
$c$, I: linScale-I
$k_B'$, I: kBp-I
$c_P$, I: linScale_P-I
$\sigma / \sqrt{E}$, I: sigPerSqrtE-I
$c$, II: linScale-II
$k_B'$, II: kBp-II
$c_P$, II: linScale_P-II
$\sigma / \sqrt{E}$, II: sigPerSqrtE-II
################## Correlation Matrix of Fit Parameters ##################
X deltamsqr21 sinsqrtheta12 geoNuUThRatio geoNuScale alphaNscale_GS alphaNscale_ES reactorScale AtmosScale alphaPScale linScale-I kBp-I linScale_P-I sigPerSqrtE-I linScale-II kBp-II linScale_P-II sigPerSqrtE-II
deltamsqr21 1.0 0.022 0.005 0.03 -0.025 0.035 -0.006 0.001 0.052 -0.016 0.005 -0.0 -0.0 0.016 0.018 -0.023 0.0
sinsqrtheta12 0.022 1.0 -0.002 0.051 0.004 0.017 0.051 0.014 0.007 0.004 -0.0 0.019 -0.0 0.001 0.001 0.041 -0.0
geoNuUThRatio 0.005 -0.002 1.0 -0.061 0.077 -0.001 0.012 0.001 -0.002 0.001 -0.003 -0.094 0.0 0.004 0.001 -0.161 0.0
geoNuScale 0.03 0.051 -0.061 1.0 -0.824 0.007 -0.022 -0.007 -0.171 -0.032 0.009 0.216 -0.0 0.004 0.006 0.3 0.0
alphaNscale_GS -0.025 0.004 0.077 -0.824 1.0 -0.002 -0.039 -0.016 0.008 0.051 -0.024 -0.152 0.0 -0.001 -0.003 -0.233 -0.0
alphaNscale_ES 0.035 0.017 -0.001 0.007 -0.002 1.0 -0.074 -0.068 0.001 -0.057 0.076 0.019 -0.0 -0.011 -0.009 0.015 0.0
reactorScale -0.006 0.051 0.012 -0.022 -0.039 -0.074 1.0 -0.046 -0.023 -0.008 -0.004 -0.061 0.0 0.008 0.005 -0.128 -0.0
AtmosScale 0.001 0.014 0.001 -0.007 -0.016 -0.068 -0.046 1.0 -0.005 -0.031 0.056 0.003 -0.0 0.005 0.01 -0.014 0.0
alphaPScale 0.052 0.007 -0.002 -0.171 0.008 0.001 -0.023 -0.005 1.0 0.017 -0.017 -0.161 0.0 0.031 0.021 -0.284 -0.0
linScale-I -0.016 0.004 0.001 -0.032 0.051 -0.057 -0.008 -0.031 0.017 1.0 0.117 -0.138 -0.0 0.001 0.0 -0.012 0.0
kBp-I 0.005 -0.0 -0.003 0.009 -0.024 0.076 -0.004 0.056 -0.017 0.117 1.0 0.05 -0.0 -0.001 -0.001 0.007 0.0
linScale_P-I -0.0 0.019 -0.094 0.216 -0.152 0.019 -0.061 0.003 -0.161 -0.138 0.05 1.0 -0.0 -0.004 -0.002 0.114 0.0
sigPerSqrtE-I -0.0 -0.0 0.0 -0.0 0.0 -0.0 0.0 -0.0 0.0 -0.0 -0.0 -0.0 1.0 -0.0 0.0 -0.0 -0.0
linScale-II 0.016 0.001 0.004 0.004 -0.001 -0.011 0.008 0.005 0.031 0.001 -0.001 -0.004 -0.0 1.0 0.927 -0.144 -0.0
kBp-II 0.018 0.001 0.001 0.006 -0.003 -0.009 0.005 0.01 0.021 0.0 -0.001 -0.002 0.0 0.927 1.0 -0.109 0.0
linScale_P-II -0.023 0.041 -0.161 0.3 -0.233 0.015 -0.128 -0.014 -0.284 -0.012 0.007 0.114 -0.0 -0.144 -0.109 1.0 0.0
sigPerSqrtE-II 0.0 -0.0 0.0 0.0 -0.0 0.0 -0.0 0.0 -0.0 0.0 0.0 0.0 -0.0 -0.0 0.0 0.0 1.0


==> anc/constrained_noClassifier/fitParameters.txt <==
####################################
# < Parameter Best Fit Values and Uncertainties >
# See correlations file for variable name mapping
# Units are the same as in Table 1 in the supplemental material
####################################
name fit eminus eplus
deltamsqr21 7.59E-5 0.17E-5 -0.17E-5
sinsqrtheta12 3.10E-1 0.12E-1 -0.12E-1
linScale-I 9.99E-1 0.11E-1 -0.10E-1
kBp-I 7.40E-2 0.37E-2 -0.37E-2
linScale-II 1.00 0.01 -0.01
kBp-II 7.22E-2 0.20E-2 -0.33E-2
linScale_P-I 9.15E-1 0.95E-1 -0.79E-1
linScale_P-II 8.89E-1 1.72E-1 -1.72E-1
sigPerSqrtE-I 5.28E-6 4.61E-2 -4.19E-2
sigPerSqrtE-II 6.38E-7 5.21E-2 -5.21E-2
geoNuUThRatio 3.54 1.36 -1.37
geoNuScale 1.09 0.53 -0.55
alphaNscale_GS 7.77E-1 2.44E-1 -2.40E-1
alphaNscale_ES 4.66E-1 4.05E-1 -3.41E-1
reactorScale 9.80E-1 0.40E-1 -0.40E-1
AtmosScale 1.30 0.58 -0.55
alphaPScale 5.90E-1 7.64E-1 5.90E-1


==> anc/constrained_withClassifier/fitCorrelations.txt <==
################## Name Map ##################
$\Delta m^2_{21}$: deltamsqr21
$s_{12}^2$: sinsqrtheta12
$R_{U/Th}$: geoNuUThRatio
$N_{geo-\nu}$: geoNuScale
$N_{(\alpha, n) GS}$: alphaNscale_GS
$N_{(\alpha, n) 16O}$: alphaNscale_ES
$N_{reactor}$: reactorScale
$N_{atm}$: AtmosScale
$N_{\alpha - p}$: alphaPScale
$c$, I: linScale-I
$k_B'$, I: kBp-I
$c_P$, I: linScale_P-I
$\sigma / \sqrt{E}$, I: sigPerSqrtE-I
class $s$, I: classIBD_scale-I
class $a$, I: classAlphaN_cubicScale-I
$c$, II: linScale-II
$k_B'$, II: kBp-II
$c_P$, II: linScale_P-II
$\sigma / \sqrt{E}$, II: sigPerSqrtE-II
class $s$, II: classIBD_scale-II
class $a$, II: classAlphaN_cubicScale-II
################## Correlation Matrix of Fit Parameters ##################
X deltamsqr21 sinsqrtheta12 geoNuUThRatio geoNuScale alphaNscale_GS alphaNscale_ES reactorScale AtmosScale alphaPScale linScale-I kBp-I linScale_P-I sigPerSqrtE-I classIBD_scale-I classAlphaN_cubicScale-I linScale-II kBp-II linScale_P-II sigPerSqrtE-II classIBD_scale-II classAlphaN_cubicScale-II
deltamsqr21 1.0 0.012 0.007 0.02 -0.041 0.032 -0.012 0.014 0.033 0.006 0.006 -0.015 -0.0 -0.016 -0.053 -0.013 0.032 -0.023 0.0 -0.023 0.013
sinsqrtheta12 0.012 1.0 0.002 0.08 0.011 0.015 0.054 0.012 0.014 0.002 0.002 0.021 -0.0 0.001 -0.008 0.004 0.001 0.023 -0.0 0.012 -0.005
geoNuUThRatio 0.007 0.002 1.0 0.05 0.052 0.001 -0.001 0.002 -0.026 -0.005 -0.005 -0.025 0.0 0.012 0.088 -0.027 0.007 -0.076 -0.0 -0.014 0.017
geoNuScale 0.02 0.08 0.05 1.0 -0.141 0.003 -0.042 -0.006 -0.086 0.002 0.002 0.205 -0.0 0.004 0.289 0.063 -0.039 0.319 -0.0 -0.134 -0.185
alphaNscale_GS -0.041 0.011 0.052 -0.141 1.0 0.004 -0.039 -0.008 0.061 0.004 0.004 -0.036 -0.0 0.006 0.504 -0.024 0.035 -0.032 -0.0 -0.009 -0.044
alphaNscale_ES 0.032 0.015 0.001 0.003 0.004 1.0 -0.073 -0.073 0.004 -0.04 -0.04 0.006 -0.0 0.0 -0.003 -0.023 0.018 0.004 0.0 0.003 -0.0
reactorScale -0.012 0.054 -0.001 -0.042 -0.039 -0.073 1.0 -0.039 -0.049 -0.003 -0.003 -0.051 -0.0 -0.007 0.028 -0.009 -0.003 -0.042 0.0 -0.045 0.002
AtmosScale 0.014 0.012 0.002 -0.006 -0.008 -0.073 -0.039 1.0 0.001 0.015 0.015 -0.006 -0.0 -0.0 -0.007 -0.021 0.041 -0.004 -0.0 0.002 0.002
alphaPScale 0.033 0.014 -0.026 -0.086 0.061 0.004 -0.049 0.001 1.0 -0.002 -0.002 -0.018 0.0 0.017 0.275 0.017 -0.019 -0.05 -0.0 -0.05 -0.019
linScale-I 0.006 0.002 -0.005 0.002 0.004 -0.04 -0.003 0.015 -0.002 1.0 0.996 -0.071 -0.0 -0.002 -0.013 0.001 0.0 0.001 -0.0 -0.0 -0.0
kBp-I 0.006 0.002 -0.005 0.002 0.004 -0.04 -0.003 0.015 -0.002 0.996 1.0 -0.07 -0.0 -0.002 -0.013 0.001 0.0 0.001 -0.0 -0.0 -0.0
linScale_P-I -0.015 0.021 -0.025 0.205 -0.036 0.006 -0.051 -0.006 -0.018 -0.071 -0.07 1.0 0.0 0.003 0.186 0.015 -0.009 0.07 -0.0 -0.024 -0.038
sigPerSqrtE-I -0.0 -0.0 0.0 -0.0 -0.0 -0.0 -0.0 -0.0 0.0 -0.0 -0.0 0.0 1.0 0.0 0.0 0.0 -0.0 -0.0 -0.0 0.0 0.0
classIBD_scale-I -0.016 0.001 0.012 0.004 0.006 0.0 -0.007 -0.0 0.017 -0.002 -0.002 0.003 0.0 1.0 0.109 0.001 -0.001 0.001 -0.0 -0.001 -0.002
classAlphaN_cubicScale-I -0.053 -0.008 0.088 0.289 0.504 -0.003 0.028 -0.007 0.275 -0.013 -0.013 0.186 0.0 0.109 1.0 0.015 -0.003 0.087 -0.0 -0.076 -0.102
linScale-II -0.013 0.004 -0.027 0.063 -0.024 -0.023 -0.009 -0.021 0.017 0.001 0.001 0.015 0.0 0.001 0.015 1.0 0.229 -0.036 0.0 -0.002 0.008
kBp-II 0.032 0.001 0.007 -0.039 0.035 0.018 -0.003 0.041 -0.019 0.0 0.0 -0.009 -0.0 -0.001 -0.003 0.229 1.0 -0.018 0.0 -0.005 0.001
linScale_P-II -0.023 0.023 -0.076 0.319 -0.032 0.004 -0.042 -0.004 -0.05 0.001 0.001 0.07 -0.0 0.001 0.087 -0.036 -0.018 1.0 -0.0 -0.015 -0.324
sigPerSqrtE-II 0.0 -0.0 -0.0 -0.0 -0.0 0.0 0.0 -0.0 -0.0 -0.0 -0.0 -0.0 -0.0 -0.0 -0.0 0.0 0.0 -0.0 1.0 -0.0 0.0
classIBD_scale-II -0.023 0.012 -0.014 -0.134 -0.009 0.003 -0.045 0.002 -0.05 -0.0 -0.0 -0.024 0.0 -0.001 -0.076 -0.002 -0.005 -0.015 -0.0 1.0 -0.003
classAlphaN_cubicScale-II 0.013 -0.005 0.017 -0.185 -0.044 -0.0 0.002 0.002 -0.019 -0.0 -0.0 -0.038 0.0 -0.002 -0.102 0.008 0.001 -0.324 0.0 -0.003 1.0


==> anc/constrained_withClassifier/fitParameters.txt <==
####################################
# < Parameter Best Fit Values and Uncertainties >
# See correlations file for variable name mapping
# Units are the same as in Table 1 in the supplemental material
####################################
name fit eminus eplus
deltamsqr21 7.55E-5 0.17E-5 -0.17E-5
sinsqrtheta12 3.11E-1 0.12E-1 -0.12E-1
linScale-I 1.00 0.00 -0.01
kBp-I 7.24E-2 0.49E-2 -0.35E-2
linScale-II 1.00 0.01 -0.01
kBp-II 7.33E-2 0.36E-2 -0.31E-2
linScale_P-I 1.07 0.10 -0.10
linScale_P-II 9.14E-1 2.25E-1 4.14E-1
sigPerSqrtE-I 1.03E-11 4.95E-2 -4.95E-2
sigPerSqrtE-II 3.91E-11 4.54E-2 -4.54E-2
classIBD_scale-I 9.99E-1 0.29E-1 -0.29E-1
classAlphaN_cubicScale-I -6.71E-1 0.04E-1 0.00E-1
classIBD_scale-II 9.94E-1 0.29E-1 -0.29E-1
classAlphaN_cubicScale-II -8.62E-7 4.69E-1 -4.57E-1
geoNuUThRatio 3.26 1.43 -1.49
geoNuScale 1.06 0.35 -0.26
alphaNscale_GS 9.92E-1 3.01E-1 -2.50E-1
alphaNscale_ES 4.75E-1 3.99E-1 -3.36E-1
reactorScale 9.70E-1 0.40E-1 -0.40E-1
AtmosScale 1.30 0.58 -0.55
alphaPScale 2.21E-1 7.89E-1 2.21E-1


==> anc/unconstrained_noClassifier/fitCorrelations.txt <==
################## Name Map ##################
$\Delta m^2_{21}$: deltamsqr21
$s_{12}^2$: sinsqrtheta12
$R_{U/Th}$: geoNuUThRatio
$N_{geo-\nu}$: geoNuScale
$N_{(\alpha, n) GS}$: alphaNscale_GS
$N_{(\alpha, n) 16O}$: alphaNscale_ES
$N_{reactor}$: reactorScale
$N_{atm}$: AtmosScale
$N_{\alpha - p}$: alphaPScale
$c$, I: linScale-I
$k_B'$, I: kBp-I
$c_P$, I: linScale_P-I
$\sigma / \sqrt{E}$, I: sigPerSqrtE-I
$c$, II: linScale-II
$k_B'$, II: kBp-II
$c_P$, II: linScale_P-II
$\sigma / \sqrt{E}$, II: sigPerSqrtE-II
################## Correlation Matrix of Fit Parameters ##################
X deltamsqr21 sinsqrtheta12 geoNuUThRatio geoNuScale alphaNscale_GS alphaNscale_ES reactorScale AtmosScale alphaPScale linScale-I kBp-I linScale_P-I sigPerSqrtE-I linScale-II kBp-II linScale_P-II sigPerSqrtE-II
deltamsqr21 1.0 0.108 -0.0 -0.16 0.119 0.078 -0.036 0.049 0.078 -0.076 0.067 0.007 -0.0 -0.308 0.337 0.114 -0.0
sinsqrtheta12 0.108 1.0 -0.009 -0.1 -0.028 -0.033 -0.086 -0.032 -0.038 -0.017 0.009 -0.023 0.0 0.001 -0.012 -0.031 -0.0
geoNuUThRatio -0.0 -0.009 1.0 -0.01 0.035 0.002 -0.004 0.002 -0.045 -0.009 0.001 -0.061 0.0 -0.023 0.012 -0.05 0.0
geoNuScale -0.16 -0.1 -0.01 1.0 -0.805 -0.014 0.038 -0.014 -0.096 0.008 -0.009 0.197 0.0 0.129 -0.114 0.09 0.0
alphaNscale_GS 0.119 -0.028 0.035 -0.805 1.0 0.021 -0.08 -0.01 -0.066 0.021 -0.011 -0.143 0.0 -0.1 0.089 -0.066 0.0
alphaNscale_ES 0.078 -0.033 0.002 -0.014 0.021 1.0 -0.066 -0.07 0.011 -0.004 -0.01 0.002 -0.0 -0.047 0.068 0.025 -0.0
reactorScale -0.036 -0.086 -0.004 0.038 -0.08 -0.066 1.0 -0.048 -0.05 -0.014 0.003 -0.029 0.0 0.007 -0.015 -0.043 -0.0
AtmosScale 0.049 -0.032 0.002 -0.014 -0.01 -0.07 -0.048 1.0 -0.008 -0.043 0.076 0.005 0.0 -0.068 0.083 0.023 -0.0
alphaPScale 0.078 -0.038 -0.045 -0.096 -0.066 0.011 -0.05 -0.008 1.0 -0.001 -0.009 -0.116 -0.0 -0.0 -0.008 -0.116 -0.0
linScale-I -0.076 -0.017 -0.009 0.008 0.021 -0.004 -0.014 -0.043 -0.001 1.0 0.177 -0.091 -0.0 0.026 -0.028 -0.01 0.0
kBp-I 0.067 0.009 0.001 -0.009 -0.011 -0.01 0.003 0.076 -0.009 0.177 1.0 0.035 0.0 -0.025 0.028 0.011 -0.0
linScale_P-I 0.007 -0.023 -0.061 0.197 -0.143 0.002 -0.029 0.005 -0.116 -0.091 0.035 1.0 0.0 0.012 -0.005 0.041 -0.0
sigPerSqrtE-I -0.0 0.0 0.0 0.0 0.0 -0.0 0.0 0.0 -0.0 -0.0 0.0 0.0 1.0 -0.0 0.0 0.0 -0.0
linScale-II -0.308 0.001 -0.023 0.129 -0.1 -0.047 0.007 -0.068 -0.0 0.026 -0.025 0.012 -0.0 1.0 -0.341 -0.248 0.0
kBp-II 0.337 -0.012 0.012 -0.114 0.089 0.068 -0.015 0.083 -0.008 -0.028 0.028 -0.005 0.0 -0.341 1.0 0.241 -0.0
linScale_P-II 0.114 -0.031 -0.05 0.09 -0.066 0.025 -0.043 0.023 -0.116 -0.01 0.011 0.041 0.0 -0.248 0.241 1.0 0.0
sigPerSqrtE-II -0.0 -0.0 0.0 0.0 0.0 -0.0 -0.0 -0.0 -0.0 0.0 -0.0 -0.0 -0.0 0.0 -0.0 0.0 1.0


==> anc/unconstrained_noClassifier/fitParameters.txt <==
####################################
# < Parameter Best Fit Values and Uncertainties >
# See correlations file for variable name mapping
# Units are the same as in Table 1 in the supplemental material
####################################
name fit eminus eplus
deltamsqr21 7.91E-5 0.22E-5 -0.25E-5
sinsqrtheta12 5.05E-1 1.33E-1 -1.33E-1
linScale-I 10.00E-1 0.11E-1 -0.11E-1
kBp-I 7.34E-2 0.42E-2 -0.29E-2
linScale-II 1.00 0.01 -0.01
kBp-II 7.26E-2 0.43E-2 -0.46E-2
linScale_P-I 9.40E-1 1.16E-1 -0.97E-1
linScale_P-II 9.16E-1 0.29E-1 -1.06E-1
sigPerSqrtE-I -1.18E-6 4.68E-2 -4.68E-2
sigPerSqrtE-II 1.46E-6 5.02E-2 -5.02E-2
geoNuUThRatio 3.55 1.36 -1.37
geoNuScale 1.27 0.61 -0.63
alphaNscale_GS 8.16E-1 2.40E-1 -2.46E-1
alphaNscale_ES 5.44E-1 4.02E-1 -3.40E-1
reactorScale 9.96E-1 0.41E-1 -0.41E-1
AtmosScale 1.38 0.59 -0.55
alphaPScale 7.42E-1 7.60E-1 7.42E-1

